The algebraic matroid of the Heron variety

We introduce the n-th Heron variety as the realization space of the (squared) volumes of faces of an n-simplex. Our primary goal is to understand the extent to which Heron's formula, which expresses the area of a triangle as a function of its three edge lengths, can be generalized. Such a formula for one face volume of an n-simplex in terms of other face volumes expresses a dependence in the algebraic matroid of the Heron variety. Whether the volume is expressible in terms of radicals is controlled by the monodromy groups of the coordinate projections of the Heron variety onto coordinates of bases. We discuss a suite of algorithms, some new, for determining these matroids and monodromy groups. We apply these algorithms toward the smaller Heron varieties, organize our findings, and interpret the results in the context of our original motivation.

==> anc/DegreesAndMonodromyGroups.txt <==
using Pandora
#Find Pandora at 
#https://github.com/tbrysiewicz/Pandora
#This code was executed on 4/26/2024 after commit ffd6080
#The other dependency info is below
#=
  [aaaa29a8] Clustering v0.15.7
  [861a8166] Combinatorics v1.0.2
  [c863536a] GAP v0.9.8
  [f213a82b] HomotopyContinuation v2.9.2
  [f1435218] Oscar v0.13.0
  [91a5bcdd] Plots v1.39.0
  [49802e3a] ProgressBars v1.5.1
  [295af30f] Revise v3.5.14
  [37e2e46d] LinearAlgebra
  [44cfe95a] Pkg v1.10.0
=#



using LinearAlgebra
using HomotopyContinuation
using Oscar

#= 
This code snippet corresponds to the paper
[1] "The Algebraic Matroid of the Heron Variety"
by Seth K. Asante, Taylor Brysiewicz, and Michelle Hatzel
https://arxiv.org/pdf/2401.06286

Please contact Taylor Brysiewicz with any questions or concerns at tbrysiew@uwo.ca
=#

function GenericEDMatrix(n)
    @var x[1:n+1,1:n+1]
    M = [x[min(i,j),max(i,j)]*(i!=j) for i in 1:n+1, j in 1:n+1]
end


function CayleyMengerDeterminant(D;flag="nothing")
    n=size(D)[1]
    newRow = [1 for i in 1:n]
    newCol = vcat([1 for i in 1:n],0)
    M = hcat(vcat(D,newRow'),newCol)
    C = (-1)^(n)//((factorial(n-1))^2*2^(n-1))
    if flag=="NoConstant"
    	return(det(M))
    else
    	return(C*det(M))
    end
end


function CMDeterminants(D,C; flag = "nothing")
    n = size(D)[1]
    #C = collect(filter(x->length(x)>1,collect(combinations(1:n))))
    DetBucket=[]
    for c in C
        push!(DetBucket,CayleyMengerDeterminant(D[c,c];flag=flag))
    end
    return(DetBucket)
end


function ConstructHeronSystemGeneral(B,n)
      X = GenericEDMatrix(n)

      Vals = CMDeterminants(X,B)
      Vars = Vector{Variable}(unique(vcat(X...))[2:end])

      @var y[1:length(B)]
      F = System([Vals[i]-y[i] for i in 1:length(B)],variables = Vars,parameters = y)

      M = GenericEDMatrix(n)
      SVars = Vector{Variable}(unique(vcat(M...))[2:end])
      Msubbed = subs(M,SVars=>randn(ComplexF64,length(SVars)))
      StartSol = Vector{ComplexF64}(unique(vcat(Msubbed...))[2:end])
      StartParams = CMDeterminants(Msubbed,B)
      return(F,StartSol,StartParams)
end

CandidateBases = [[[1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4]],
[[1, 2], [1, 2, 3], [1, 3], [1, 4], [2, 3], [2, 4]],
[[1, 2], [1, 2, 3], [1, 3], [1, 4], [2, 4], [3, 4]],
[[1, 2], [1, 2, 3, 4], [1, 3], [1, 4], [2, 3], [2, 4]],
[[1, 2], [1, 2, 3], [1, 2, 4], [1, 3], [1, 4], [2, 3]],
[[1, 2], [1, 2, 3], [1, 2, 4], [1, 3], [2, 3], [3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 4], [1, 3], [1, 4], [3, 4]],
[[1, 2], [1, 2, 3], [1, 3], [1, 4], [2, 3, 4], [2, 4]],
[[1, 2], [1, 2, 3], [1, 2, 4], [1, 3], [2, 4], [3, 4]],
[[1, 2], [1, 2, 3], [1, 3], [2, 3, 4], [2, 4], [3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 4], [1, 3], [1, 3, 4], [2, 3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4], [3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 3], [1, 4], [2, 3]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 3], [1, 4], [2, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 4], [2, 4], [3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 3], [2, 4], [3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 2, 4], [1, 3, 4], [2, 3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 4], [1, 3], [1, 3, 4], [1, 4]],
[[1, 2], [1, 2, 3], [1, 2, 4], [1, 3], [1, 4], [2, 3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 4], [1, 3], [1, 3, 4], [2, 3]],
[[1, 2], [1, 2, 3], [1, 3, 4], [1, 4], [2, 3, 4], [2, 4]],
[[1, 2], [1, 2, 3], [1, 2, 4], [1, 3], [1, 3, 4], [2, 4]],
[[1, 2], [1, 2, 3], [1, 2, 4], [1, 3], [2, 3, 4], [3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 2, 4], [1, 3], [1, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 3], [1, 4], [2, 3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 2, 4], [1, 3], [2, 3]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 3, 4], [1, 4], [2, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 2, 4], [1, 3], [2, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 2, 4], [1, 3], [3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 3], [2, 3, 4], [2, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 3, 4], [2, 4], [3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 2, 4], [1, 3], [1, 3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 2, 4], [1, 3], [2, 3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 2, 4], [1, 3, 4], [3, 4]],
[[1, 2], [1, 2, 3], [1, 2, 3, 4], [1, 3, 4], [1, 4], [2, 3, 4]]]

BI = [1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1]

HeronProblems = []
for i in 1:35
    if BI[i]==1
        E = EnumerativeProblem(ConstructHeronSystemGeneral(CandidateBases[i],3)[1])
        degree(E)
        push!(HeronProblems,E)
    else
        push!(HeronProblems,nothing)
    end
end

#Collects Galois Groups
GaloisGroups = [] 
for i in 1:35
    if BI[i]==1
        E = HeronProblems[i]
        push!(GaloisGroups,galois_group(E;nloops = 20))
    else
        push!(GaloisGroups,nothing)
    end
end

#Used to produce all volumes
function EDfrom3Sol(s)
    M = [0 s[1] s[2] s[3]; s[1] 0 s[4] s[5]; s[2] s[4] 0 s[6]; s[3] s[5] s[6] 0]
end

allvols = [[1,2],[1,3],[1,4],[2,3],[2,4],[3,4],[1,2,3],[1,2,4],[1,3,4],[2,3,4],[1,2,3,4]]

function VolVectorFromSols(s)
    D = EDfrom3Sol(s)
    CM = CMDeterminants(D,allvols; flag = "nothing")
    return(CM)
end

#Collects Coordinate Symmetry groups
CSG = []
for i in 1:35
    if BI[i]==1
        E = HeronProblems[i]
        push!(CSG,coordinate_symmetry_group(E;F = VolVectorFromSols))
    else
        push!(CSG,nothing)
    end
end


#Prints the cases where the Galois group numerically computed
#  is not equal to the Coordinate Symmetry Group
for i in 1:35
    if BI[i]==1
        if GaloisGroups[i]!=CSG[i]
            println(i,"    ",describe(GaloisGroups[i]),"     ",describe(CSG[i]))
        end
    end
end




==> anc/DetermineBases.txt <==
using HomotopyContinuation
using Combinatorics
using LinearAlgebra
using LinearAlgebraX
using Oscar

#= 
This code snippet corresponds to the paper
[1] "The Algebraic Matroid of the Heron Variety"
by Seth K. Asante, Taylor Brysiewicz, and Michelle Hatzel
https://arxiv.org/pdf/2401.06286

Please contact Taylor Brysiewicz with any questions or concerns at tbrysiew@uwo.ca
=#

#######################################
#### For extracting known results #####
#######################################

function LoadOrbits(n;verbose=false)
	loc1 = pwd()*"/Results/CandidateBasesX"*string(n)*".txt"
	R = readlines(loc1)
	CandidateOrbits=[]
	counter=0
	portion=0
	for r in R
		counter=counter+1
		if counter>length(R)/(10)
			portion=portion+10
			counter=0
			if verbose
				println(string(portion)*"% done")
			end
		end
		push!(CandidateOrbits,eval(Meta.parse(r)))
	end
	return(CandidateOrbits)
end

function LoadBasisIndicator(n;verbose=false)
    loc2 = pwd()*"/Results/BasisIndicatorX"*string(n)*".txt"
    basisindicator=[]
    counter=0
    portion=0
    R = readlines(loc2)
    for r in R
        counter=counter+1
        if counter>length(R)/(10)
            portion=portion+10
            counter=0
            if verbose
                println(string(portion)*"% done")
            end
        end

        push!(basisindicator,eval(Meta.parse(r)))
    end
    return(basisindicator)
end

function LoadBasisOrbits(n)
    O = LoadOrbits(n)
    B = LoadBasisIndicator(n)
    return(O[findall(x->x==1,B)])
end


###########################################
#### For constructing Heron Systems   #####
###########################################

#Constructs Generic Euclidean Distance Matrix
function GenericEDMatrix(n)
	@var x[1:n+1,1:n+1]
	M = [x[min(i,j),max(i,j)]*(i!=j) for i in 1:n+1, j in 1:n+1]
end

#Pads an ED matrix with appropriate rows/columns so the determinant
#  is a Cayley Menger determinant. Can be performed with numbers or 
#  with indeterminants. The constant which makes the determinant a
#  Euclidean volume is optional.
function CayleyMengerDeterminant(D;flag="nothing")
	n=size(D)[1]
	newRow = [1 for i in 1:n]
	newCol = vcat([1 for i in 1:n],0)
	M = hcat(vcat(D,newRow'),newCol)
	C = (-1)^(n)//((factorial(n-1))^2*2^(n-1))
	if flag=="NoConstant"
		return(det(M))
	else
		return(C*det(M))
	end
end
       
#For each subset of indices collected in C, produce
#the CM determinants of D indexed by those.     
function CMDeterminants(D,C; flag = "nothing")
	n = size(D)[1]
	DetBucket=[]
	for c in C
		push!(DetBucket,CayleyMengerDeterminant(D[c,c];flag=flag))
	end
	return(DetBucket)
end

#Construct the system which parametrizes the Heron variety as 
# a HomotopyContinuation.jl system (so we can easily access jacobian)
function HeronParametrization(n; flag = "nothing")
      D = GenericEDMatrix(n+1)
      C = collect(filter(x->length(x)>1,collect(combinations(1:n+1))))
      F = System(CMDeterminants(D,C; flag = flag))
      return(F)
end

#Consruct the Jacobian of the Heron parametrization
function HeronJacobian(n; flag = "nothing")
      F = HeronParametrization(n; flag = flag)
      return(jacobian(F))
end


#Produce the parametrized polynomial system (enumerative problem)
#  with starting parameter and solution, corresponding to the 
#  branched cover associated to B from X_n
function ConstructHeronSystemGeneral(B,n)
	X = GenericEDMatrix(n)
	Vals = CMDeterminants(X,B)
	Vars = Vector{Variable}(unique(vcat(X...))[2:end])
	@var y[1:length(B)]
	F = System([Vals[i]-y[i] for i in 1:length(B)],variables = Vars,parameters = y)
	M = GenericEDMatrix(n)
	SVars = Vector{Variable}(unique(vcat(M...))[2:end])
	Msubbed = subs(M,SVars=>randn(ComplexF64,length(SVars)))
	StartSol = Vector{ComplexF64}(unique(vcat(Msubbed...))[2:end])
	StartParams = CMDeterminants(Msubbed,B)
	return(F,StartSol,StartParams)
end


function BasisBKK(B,n)
	F = ConstructHeronSystemGeneral(B,n)[1]
	HomotopyContinuation.mixed_volume(F)
end


# IsBasis

function isBasis(B,n;J=nothing)
	#If the Jacobian is not already passed, construct it
	if J == nothing
		J = HeronJacobian(n; flag = "NoConstant")
	end
	#This is the order of the volumes
	C = collect(filter(x->length(x)>1,collect(combinations(1:n+1))))
	I = findall(x->x∈B,C)
	#So now I gives the indices of the columns of the jacobian associated to B
	SubMat = J[I,1:end] #SubMat is the correpsonding submatrix
	D = LinearAlgebraX.detx(SubMat) #D is the corresponding determinant
	if D==0
		return(false) #This occurs if D is obviously zero
	else #otherwise, D is in a non-expanded form which is not obviously zero
		ExpandedD = expand(D)
		if ExpandedD ==0
			return(false)
		else
			return(true)
		end
	end
end
	


# IsBasisMC - Evaluates the Jacobian at random integers. If it produces independent columns indexed by B,
#  we quickly determine the columns are independent when left as indeterminants, but the converse is not true
#  We amplify this one-sided monte-carlo method once. 
function isBasisMC(B,n; J=nothing, verbose=false)
	#If the Jacobian is not already passed, construct it
	if J == nothing
		J = HeronJacobian(n; flag = "NoConstant")
	end
	
	#This is the order of the volumes
	C = collect(filter(x->length(x)>1,collect(combinations(1:n+1))))
	I = findall(x->x∈B,C)
	#So now I gives the indices of the columns of the jacobian associated to B
	SubMat = J[I,1:end] #SubMat is the correpsonding submatrix
	
	for i in 1:2
		DQ = LinearAlgebraX.detx(subs(SubMat,variables(SubMat)=>rand(Int64,length(variables(SubMat)))))
		if DQ != 0
			return(true)
		end
	end
end


# IsBasisBKK

function isBasisBKK(B,n)
	BKK = BasisBKK(B,n)
	if BKK==0
		return(false)
	end
end


B10 = [[1, 2], [1, 2, 3], [1, 3], [2, 3, 4], [2, 4], [3, 4]]
G = symmetric_group(5)
AllB10InX4 = [sort([sort(a) for a in C10]) for C10 in collect(orbit(G,on_sets_sets,B10))]


function Restrict(B,S)
	filter(x->issubset(x,S),B)
end

# InductiveNonBasis
# Warning: this only works for X4->X3

function InductiveNonBasis(B)
	#First we check if there are any full triangles
	for T in collect(combinations(1:5,3))
		R = Restrict(B,T)
		if length(R)==4
			println("Too much support on triangle")
			return(true)
		end
	end
	#The only other way to be dependent in X3 is 
	#  to have more than rank many elements or to
	#  contain a copy of Orbit 10 from [1]
	
	for F in collect(combinations(1:5,4))
		R = Restrict(B,F)
		if length(R)>6
			println("Too much support on facet")
			return(true)
		end
		R = sort([sort(r) for r in R])
		if in(R,AllB10InX4)
			println("B10 copy")
			return(true)
		end
	end
	print(".")
end



function DetermineBases(n; SaveFile=false)
	O = LoadOrbits(n; verbose=true)
	BI = [2 for i in 1:length(O)]
	println("Determining many bases via one-sided evaluation test")
	Bases = []
	MCcount=0
	J = HeronJacobian(n; flag = "NoConstant")
	PotentialNonBasisIndices=[]
	for i in 1:length(O)
		println(i)
		B = O[i]
		if isBasisMC(B,n; J=J, verbose=false)==true
			push!(Bases,B)
			BI[i]=1
		else
			push!(PotentialNonBasisIndices,i)
		end
	end
	MCcount = length(Bases)
	println("This has established ",length(Bases)," many bases")
	NonBases = []
	FullCheckList = []
	println("Now checking BKK nonbases")
	for i in PotentialNonBasisIndices
		println(i)
		B = O[i]
		if isBasisBKK(B,n) == false
			push!(NonBases,B)
			BI[i]=0
		else
			push!(FullCheckList,i)
		end
	end
	BKKcount = length(NonBases)
	println("This has established ",length(NonBases), " many non-bases")
	println("That leaves ",length(FullCheckList), " potential bases/nonbases which must be checked explicitly")
	
	for i in FullCheckList
		B = O[i]
		if isBasis(B,n;J=J) == true
			push!(Bases,B)
			BI[i]=1
		else
			push!(NonBases,B)
			BI[i]=0
		end
	end
	if SaveFile==true
		if isdir(pwd()*"/Results")==false
			mkdir(pwd()*"/Results")
		end
		loc = pwd()*"/Results/BasisIndicatorX"*string(n)*".txt"
		touch(loc)
		io = open(loc,"w");
		for i in 1:length(O)
			write(io,string(BI[i]))
			write(io,"\n")
		end
		close(io)
	end
	println("Bases recognized by Monte Carlo:",MCcount)
	println("Nonbases recognized by BKK:",BKKcount)
	println("Bases:",length(Bases))
	println("NonBases:",length(NonBases))
	
		
end


#Theorems 4.1,4.2,4.3, 4.6 and 4.8
DetermineBases(2; SaveFile=true)
DetermineBases(3; SaveFile=true)
DetermineBases(4; SaveFile=true)
#Cor 4.9
O4 = LoadOrbits(4; verbose=true)
INBrecognized = [InductiveNonBasis(O4[i]) for i in 1:length(O4)]
length(findall(x->x==true,INBrecognized))


==> anc/ProduceOrbits.txt <==
using GAP
GAP.Globals.LoadPackage(GapObj("images"))
using Combinatorics
using Oscar

#= 
This code snippet corresponds to the paper
[1] "The Algebraic Matroid of the Heron Variety"
by Seth K. Asante, Taylor Brysiewicz, and Michelle Hatzel
https://arxiv.org/pdf/2401.06286

Please contact Taylor Brysiewicz with any questions or concerns at tbrysiew@uwo.ca
=#

#Returns number of edges on an n-simplex
function e(n)
	binomial(n+1,2)
end

#Returns number of positive dimensional faces of an n-simplex
function N(n)
	2^(n+1)-(n+1)-1
end

function orb(G,A)
    A = sort([sort(a) for a in A])
    O = sort(collect(orbit(G,on_sets_sets,A)))
    return(O)
end


#Given a collection of faces of an n-simplex (each indexed by its vertices)
#the symmetric group S_(n+1) acts on the collection by permuting the vertices
#of the n-simplex. This function is a well-defined map from orbits of this 
#action to orbit-representatives. 
function MinimalImage(CB,n)
	G = symmetric_group(n+1)
	m=GAP.Globals.MinimalImage(GAP.julia_to_gap(G),GapObj(Array([GapObj(Array(q)) for q in CB])),GAP.Globals.OnSetsSets)
	K=[GAP.gap_to_julia(k) for k in GAP.gap_to_julia(m)]
	return(Vector{Vector{Int64}}(K))
end

#Returns all N(n) positive dimensional faces of an n-simplex
function AllPosFaces(n)
	F = []
	for i in 2:n+1
		for f in combinations(1:n+1,i)
			push!(F,f)
		end
	end
	return(F)
end

#Returns an iterator for all k-subsets of the positive dimensional faces of an n-simplex
function AllSizeKOrbits(n,k)
	return(combinations(AllPosFaces(n),k))
end

#This returns true if and only if each element of a is less than or equal to its
# counterpart in b
function StrongLessEq(a,b)
	possiblyLess=true
	counter=1
	while possiblyLess==true && counter<=length(a)
		if a[counter]>b[counter]
			return(false)
		else
			counter=counter+1
		end
	end
	return(true)
end


#Define the f-vector of a collection of positive dimensional faces as the counts
# of the dimensions of faces in that collection. 
function FVector(S,n)
	return([count(x->length(x)==i,S) for i in 2:n+1])
end


# This function returns the possible f-vectors of bases of the n-th Heron variety
function CandidateFVectors(n)
	AllSignatures=[]
	FacesByDimension = [combinations(1:n+1,i) for i in 2:n+1]
	#This vector bounds the nubmer of faces in each dimension
	fvec = [length(a) for a in FacesByDimension] 
	#This collects all candidate partitions (i<->i-1 so we partition e(n)+n)
	P = Oscar.partitions(e(n)+n,n)
	for p in P #for each partition
		for q in unique(collect(Combinatorics.permutations(p))) #and each permutation of it
			#check if it is bounded by fvec
			if StrongLessEq(q.-1,fvec) #if so, include it as possible
				push!(AllSignatures, q.-1)
			end
		end
	end
	return(AllSignatures)
end

#Given a partition, we will compute minimal images for all 
#  faces of a particular dimension, and then build up from there
# e.g. two edges of a simplex can either touch or not: there are two such orbits.
#The following function determines which dimension to perform this reduction in
# by a heuristic.
function DetermineTrimDim(P,n)
	fv = [binomial(n+1,i) for i in 2:n+1]
	Fv = [binomial(fv[i],P[i]) for i in 1:n]
	return(findfirst(x->x==max(Fv...),Fv))
end


#####################################################
####		Algorithm 1 in [1]		 ####
#####################################################
#Input: n and an f-vector P of dim(X_n) faces of n
#Output: a representative of each S_n+1 orbit of such a subset of faces
function OrbitsFromFVector(P,n;verbose = false)
	if verbose
		println("\n Computing all ways of choosing ",sum(P)," faces according to the dimension partition ",P)
	end
	G = symmetric_group(n+1)
	#This the dimension which has the most faces involved
	maxDim = findfirst(x->x==max(P...),P)
	#The i-th entry of this list is the set of all i-faces of the n-simplex
	#  represented by the indices of vertices (1...n+1) included in them
	FacesByDimension = [collect(combinations(1:n+1,i)) for i in 2:n+1]
	MainDimensionChoices = combinations(FacesByDimension[maxDim],P[maxDim])
	StartOrbits = [orb(G,S)[1] for S in MainDimensionChoices]
	unique!(StartOrbits)
	if verbose
		println("There are ",length(MainDimensionChoices), " ways to choose ",P[maxDim]," faces of the main dimension ",maxDim)
		println("  These occur in ",length(StartOrbits), " orbit(s).")
	end
	FullCombinations = StartOrbits
	RemainingDimensions = filter(x->x!=maxDim,1:n)
	#We now exhaustively choose P[i] i-dimensional faces of Delta_n for each remaining
	#  dimension.
	for d in RemainingDimensions
		NewCombinations=[]
		C = collect(combinations(FacesByDimension[d],P[d]))
		for f in FullCombinations
			for c in C
				push!(NewCombinations,vcat(f,c))
			end
		end
		FullCombinations = NewCombinations
	end
	FullOrbits = [orb(G,S)[1] for S in FullCombinations]
	unique!(FullOrbits)
	if verbose
		println("  Including all choices for the remaining faces yields a total of ",length(FullOrbits), " orbit(s)")
	end
	return(FullOrbits)
end


#This function produces all candidate f-vectors for bases of the algebraic
#  matroid of the n-ther Heron variety and calls Algorithm 1 in [1] on each
#  to collect orbits for all candidate bases.
#Optionally, one may save these orbits to a file. 
function ProduceHeronOrbits(n; SaveFile=false, verbose=false)
	P = CandidateFVectors(n)
	HeronianOrbits=[]
	if verbose==true
		println("Must check ",length(P), " candidate f-vectors")
	end
	for i in 1:length(P)
		if verbose==true
			println("f-vector ",i,": ",P[i])
		end
		FVecOrbit = OrbitsFromFVector(P[i],n;)
		for O in FVecOrbit
			push!(HeronianOrbits,O)
		end
	end
	if SaveFile==true
		if isdir(pwd()*"/Results")==false
			mkdir(pwd()*"/Results")
		end
		loc = pwd()*"/Results/CandidateBasesX"*string(n)*".txt"
		touch(loc)
		io = open(loc,"w");
		for i in 1:length(HeronianOrbits)
			write(io,string(HeronianOrbits[i]))
			write(io,"\n")
		end
		close(io)
	end
	return(HeronianOrbits)
end



ProduceHeronOrbits(3; SaveFile=true, verbose = true)
ProduceHeronOrbits(4; SaveFile=true, verbose = true)



==> anc/README.txt <==
The code in this directory corresponds to the paper
[1] "The Algebraic Matroid of the Heron Variety"
by Seth K. Asante, Taylor Brysiewicz, and Michelle Hatzel
https://arxiv.org/pdf/2401.06286

Please contact Taylor Brysiewicz with any questions or concerns at tbrysiew@uwo.ca



ProduceOrbits.jl
	Dependencies
		GAP's images package
		OSCAR
		Combinatorics
	This file contains code to produce the \beta_n candidate basis
	orbits of the n-th Heron variety. This code is an implementation
	of Algorithm 1 in [1], along with an evaluation of Algorithm 1
	on each candidate f-vector, which produces the exhaustive list of
	candidate bases.
	
	The results of this computation are saved in /Results as 
		/Results/CandidateBasesX3.txt
	and
		/Results/CandidateBasesX4.txt
		
	These computations support
		Theorem 4.1

DetermineBases.jl
	Dependencies
		HomotopyContinuation.jl
		Combinatorics.jl
	This file contains implementations of 
		Algorithm 2 - IsBasis
			Determines symbolically, whether a subset of 
			coordinates is a basis for the algebraic
			matroid of a parametrized variety.
			No false positives
			No false negatives
		Algorithm 3 - IsBasisMC
			Attempts to do the same thing as IsBasis by
			evaluating the Jacobian and a random rational
			number. This is a one-sided randomized Monte-
			Carlo algorithm. 
			Returns true: input is indeed a basis
				or
			Returns nothing: no conclusion drawn
		Algorithm 4 - IsBasisBKK
			Also a symbolic computation, but is one-sided
			in the opposite direction. Ascertains whether
			the input is a basis by checking whether the
			(affine) mixed volume of the system whose 
			solutions are the fibres of the projection map
			is zero. If zero, there can be no solutions.
			This is the BKK theorem (adapted to handle
			non-torus solutions).
			Returns false: input is not a basis
				or
			Returns nothing: no conclusion drawn
		Lemma 4.4 - InductiveNonBasis
			Returns true if a given candidate basis orbit
			is a non-basis because it contains a dependent
			subset of positive-dimensional faces which are
			supported on some face of the n-simplex
	The following function puts them all together
		DetermineBases(n,CandidateBases)
			Reads the candidate bases from the file which
			should have been produced by ProduceOrbits.jl
			and first performs Algorithm 3 on each twice.
			Those for which Algorithm 3 draws no conclusion (twice),
			Algorithm 4 is evaluated. Those which still
			have no conclusion are decided to be bases or
			not bases via Algorithm 2.
			It optionally writes an indicator file in /Results
			which is necessary for subsequent computations.
	
	The results of these computations are saved in /Results as 
		/Results/BasisIndicatorX3.txt
		/Results/BasisIndicatorX4.txt
	These computations support
		Theorem 4.2
		Theorem 4.3
		Proposition 4.6
		Theorem 4.8
		Corollary 4.9
		

DegreesAndMonodromyGroups
	Dependencies
		Pandora.jl
			HomotopyContinuation.jl
			OSCAR
	The software system Pandora.jl contains implementations of 
	Algorithms 5 and 6 in [1]. This file creates, for each
	basis orbit of the Heron variety, an "EnumerativeProblem"
	which is the main data type of Pandora.jl. It solves these
	systems using HomotopyContinuation.jl so counting the 
	solutions gives the degree of the system. It then applies
	Pandora's versions of Algorithms 5 and 6 (of [1]) to find
	the Galois/monodromy groups as well as the coordinate
	symmetry groups of each basis of the third Heron variety. 
	
	These computations support
		Theorem 4.12*
		Theorem 4.13*
		Corollary 4.15*

Experiments in the paper can be reproduced using Pandora.jl's "Explore" function
		

